Local Ranking Problem on the BrowseGraph

The "Local Ranking Problem" (LRP) is related to the computation of a centrality-like rank on a local graph, where the scores of the nodes could significantly differ from the ones computed on the global graph. Previous work has studied LRP on the hyperlink graph but never on the BrowseGraph, namely a graph where nodes are webpages and edges are browsing transitions. Recently, this graph has received more and more attention in many different tasks such as ranking, prediction and recommendation. However, a web-server has only the browsing traffic performed on its pages (local BrowseGraph) and, as a consequence, the local computation can lead to estimation errors, which hinders the increasing number of applications in the state of the art. Also, although the divergence between the local and global ranks has been measured, the possibility of estimating such divergence using only local knowledge has been mainly overlooked. These aspects are of great interest for online service providers who want to: (i) gauge their ability to correctly assess the importance of their resources only based on their local knowledge, and (ii) take into account real user browsing fluxes that better capture the actual user interest than the static hyperlink network. We study the LRP problem on a BrowseGraph from a large news provider, considering as subgraphs the aggregations of browsing traces of users coming from different domains. We show that the distance between rankings can be accurately predicted based only on structural information of the local graph, being able to achieve an average rank correlation as high as 0.8.

==> fig/genTable.py <==
import sys

label2suffixAll={
	"full" : "graph_full_5_numbers-pr85.ranks",
	"facebook" : "subgraph_5_numbers_all.facebook.com-pr85.ranks",
	"my" : "subgraph_5_numbers_my.yahoo.com-pr85.ranks",
	"news" : "subgraph_5_numbers_news.yahoo.com-pr85.ranks",
	"search" : "subgraph_5_numbers_search.yahoo.com-pr85.ranks",
	"t.co" : "subgraph_5_numbers_t.co-pr85.ranks",
	"bing" : "subgraph_5_numbers_www.bing.com-pr85.ranks",
	"google" : "subgraph_5_numbers_www.google.com-pr85.ranks",
	"reddit" : "subgraph_5_numbers_www.reddit.com-pr85.ranks",
	}

labelsAll=["full",
	"facebook", 
	"google", "bing", "search",
	"reddit",
	"my",
	"news", "t.co"];

label2suffix={}
labels=[]

	
def tau( prefix, key1, key2, dict ):
	name1 = prefix + label2suffix[ key1 ]
	name2 = prefix + label2suffix[ key2 ]

	try:
		return dict[ (name1, name2) ]
	except:
		try:
			return dict[ (name2, name1) ]
		except:
			return -1


def getDict( filename, prefix ):
	result = []
	f = open( filename, 'r' )
	for line in f:
		ss = line.split()
		tt0 = ss[0]
		tt1 = ss[1]
		result.append(tt0);
		result.append(tt1);
	return set(result)

def readFile( filename ):
	result = {}
	f = open( filename, 'r' )
	for line in f:
		tt = line.split()
		result[ (tt[0],tt[1]) ] = tt[2]		
	return result

def dotable( taufilename, prefix, caption ):
	dict = readFile( taufilename )
	# Intestazione
	print( "\\begin{sidewaystable}" )
	sys.stdout.write( "\\begin{tabular}{l|" )
	for key in label2suffix.iterkeys():
		sys.stdout.write( "c" )
	print "}" 

	nlab = len( labels )

	for keyi in range( nlab ):
		sys.stdout.write( "& " + labels[ keyi ] + "\t" )

	print "\\\\\\hline"

	for key1i in range( nlab ):
		sys.stdout.write( labels[ key1i ] )
		for key2i in range( nlab ):
			if key1i == key2i:
				tauv = 1
			else:
				tauv = tau( prefix, labels[ key1i ], labels[ key2i ], dict )
			outtauv = '%.4f' % float( tauv )
			col = '%.2f' % ( 1 - 0.6 * ( max( 0, float( tauv ) ) ) )
			sys.stdout.write( "& \\cellcolor[gray]{" + col + "}" + outtauv  + "\t" )
		print "\\\\\n"		
		
	print "\\end{tabular}"
	print "\\caption{", caption, "}"
	print "\\end{sidewaystable}"

def latexPreamble():
	print "\\documentclass{article}"
	print "\\usepackage{colortbl}"
	print "\\usepackage{rotating}"
	print "\\usepackage[a3paper]{geometry}"
	print "\\begin{document}\n"

def latexPostamble():
	print "\n\\end{document}"

existing=getDict( sys.argv[1], "" )
for i in range( len( labelsAll ) ):
	lab=labelsAll[i]
	key=label2suffixAll[lab]
	if ( key in existing ):
		labels.append(lab)
		label2suffix[lab]=key
latexPreamble()
dotable( sys.argv[1], "", "Kendall's $\\tau$ correlations between BrowseRank values ($\\alpha=0.85$)." )
latexPostamble()


